Knowledge Distillation as Efficient Pre-training: Faster Convergence, Higher Data-efficiency, and Better Transferability

Large-scale pre-training has been proven to be crucial for various computer vision tasks. However, with the increase of pre-training data amount, model architecture amount, and the private/inaccessible data, it is not very efficient or possible to pre-train all the model architectures on large-scale datasets. In this work, we investigate an alternative strategy for pre-training, namely Knowledge Distillation as Efficient Pre-training (KDEP), aiming to efficiently transfer the learned feature representation from existing pre-trained models to new student models for future downstream tasks. We observe that existing Knowledge Distillation (KD) methods are unsuitable towards pre-training since they normally distill the logits that are going to be discarded when transferred to downstream tasks. To resolve this problem, we propose a feature-based KD method with non-parametric feature dimension aligning. Notably, our method performs comparably with supervised pre-training counterparts in 3 downstream tasks and 9 downstream datasets requiring 10x less data and 5x less pre-training time. Code is available at https://github.com/CVMI-Lab/KDEP.

==> figs/jihan_eg_draw_figure_3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Car"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "names = ['Source \\nOnly', 'Naive ST', 'SN', 'ST3D', 'ST3D++', 'ST3D \\n(w/SN)', 'ST3D++ \\n(w/SN)', 'Oracle']\n",
    "performance = [27.48, 30.56, 59.2, 61.83, 65.64 , 73.37, 74.61, 73.45]\n",
    "performance_bev = [67.64, 72.91, 78.96, 82.19, 80.78, 85.83, 86.47, 83.29]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "names = ['Source \\nOnly', 'Naive ST', 'SN', 'ST3D', 'ST3D++', 'ST3D \\n(w/SN)', 'ST3D++ \\n(w/SN)', 'Oracle']\n",
    "\n",
    "# car\n",
    "c_performance = [27.48, 30.56, 59.2, 61.83, 65.64 , 73.37, 74.61] # , 73.45]\n",
    "c_performance_bev = [67.64, 72.91, 78.96, 82.19, 80.78, 85.83, 86.47] # , 83.29]\n",
    "c_p_oracle = 73.45\n",
    "c_p_bev_oracle = 83.29\n",
    "\n",
    "# ped\n",
    "p_performance = [43.13, 41.62, 50.44, 48.33, 53.30 , 51.92,  59.21] # , 41.33]\n",
    "p_performance_bev = [46.29, 44.70, 53.72, 52.92, 55.98, 54.74, 62.10] # , 46.64]\n",
    "p_p_oracle = 41.33\n",
    "p_p_bev_oracle = 46.64\n",
    "\n",
    "# cyclist\n",
    "cy_performance = [43.84, 43.91, 41.43, 46.30, 52.46, 53.00 , 55.36] # , 60.32]\n",
    "cy_performance_bev = [48.61, 48.84, 53.72, 53.74, 55.72, 56.19, 58.43] # , 62.92]\n",
    "cy_p_oracle = 60.32\n",
    "cy_p_bev_oracle = 62.92\n",
    "\n",
    "\n",
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=11)\n",
    "ax.tick_params(axis='y', labelsize=13)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 13,\n",
    "}\n",
    "\n",
    "# x_labels = ax.get_xticklabels()\n",
    "# x_labels[4].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "# x_labels[6].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "\n",
    "x = list(range(len(c_performance)))\n",
    "y = c_performance\n",
    "total_width, n = 0.8, 2\n",
    "width = total_width / n\n",
    "\n",
    "# === car\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,6.5],[c_p_oracle, c_p_oracle], color='lightblue', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, c_p_oracle - 1.5, '%.2f' % c_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(x, c_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "x = list(range(len(c_performance)))\n",
    "y = c_performance\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,6.5],[c_p_bev_oracle, c_p_bev_oracle], color='lawngreen', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, c_p_bev_oracle - 1.5, '%.2f' % c_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot(x, c_performance_bev, 'go-', linewidth=3, markersize=8, label='$AP_{BEV}$')\n",
    "x = list(range(len(c_performance_bev)))\n",
    "y = c_performance_bev\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# # === ped\n",
    "# plt.plot(x, p_performance_bev, 'g^-', linewidth=3, markersize=8, label='Pedestrain')\n",
    "# x = list(range(len(p_performance_bev)))\n",
    "# y = p_performance_bev\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "# # === cyclist\n",
    "# plt.plot(x, cy_performance_bev, 'b^-', linewidth=3, markersize=8, label='Cyclist')\n",
    "# x = list(range(len(cy_performance_bev)))\n",
    "# y = cy_performance_bev\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b-5, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width+0.03\n",
    "\n",
    "label_x = [i - 0.23 for i in x]\n",
    "plt.xticks(label_x, names, rotation=0)\n",
    "\n",
    "\n",
    "plt.xlim(-.5, 7)\n",
    "plt.ylim(20, 100)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "plt.ylabel('Car AP', font2)\n",
    "plt.legend(loc=2,fontsize=7)\n",
    "plt.savefig('performance_comparison_car_line_st3d++.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "names = ['Source \\nOnly', 'Naive ST', 'ST3D', 'ST3D++', 'SN', 'ST3D \\n(w/SN)', 'ST3D++ \\n(w/SN)', 'Oracle']\n",
    "\n",
    "names_unsup = ['Source \\nOnly', 'Naive ST', 'ST3D', 'ST3D++', 'ST3D \\n(w/SN)', 'ST3D++ \\n(w/SN)', 'Oracle']\n",
    "names_weaksup = ['Source \\nOnly', 'Naive ST', 'SN', 'ST3D', 'ST3D++', 'ST3D \\n(w/SN)', 'ST3D++ \\n(w/SN)', 'Oracle']\n",
    "\n",
    "\n",
    "# car\n",
    "c_un_performance = [27.48, 30.56, 61.83, 65.64] \n",
    "c_un_performance_bev = [67.64, 72.91, 82.19, 80.78]\n",
    "\n",
    "c_we_performance = [59.2, 73.37, 74.61] \n",
    "c_we_performance_bev = [78.96, 85.83, 86.47]\n",
    "\n",
    "c_p_oracle = 73.45\n",
    "c_p_bev_oracle = 83.29\n",
    "\n",
    "# ped\n",
    "p_performance = [43.13, 41.62, 50.44, 48.33, 53.30 , 51.92,  59.21] # , 41.33]\n",
    "p_performance_bev = [46.29, 44.70, 53.72, 52.92, 55.98, 54.74, 62.10] # , 46.64]\n",
    "p_p_oracle = 41.33\n",
    "p_p_bev_oracle = 46.64\n",
    "\n",
    "# cyclist\n",
    "cy_performance = [43.84, 43.91, 41.43, 46.30, 52.46, 53.00 , 55.36] # , 60.32]\n",
    "cy_performance_bev = [48.61, 48.84, 53.72, 53.74, 55.72, 56.19, 58.43] # , 62.92]\n",
    "cy_p_oracle = 60.32\n",
    "cy_p_bev_oracle = 62.92\n",
    "\n",
    "\n",
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=11)\n",
    "ax.tick_params(axis='y', labelsize=13)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 13,\n",
    "}\n",
    "\n",
    "# x_labels = ax.get_xticklabels()\n",
    "# x_labels[4].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "# x_labels[6].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "\n",
    "x = list(range(len(c_un_performance)))\n",
    "y = c_un_performance\n",
    "total_width, n = 0.8, 2\n",
    "width = total_width / n\n",
    "\n",
    "# === car\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,6.5],[c_p_oracle, c_p_oracle], color='lightblue', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, c_p_oracle - 1.5, '%.2f' % c_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot([-0.5,6.5],[c_p_bev_oracle, c_p_bev_oracle], color='lawngreen', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, c_p_bev_oracle - 1.5, '%.2f' % c_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "\n",
    "# unsupervised\n",
    "plt.plot(x, c_un_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "x = list(range(len(c_un_performance)))\n",
    "y = c_un_performance\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot(x, c_un_performance_bev, 'go-', linewidth=3, markersize=8, label='$AP_{BEV}$')\n",
    "x = list(range(len(c_un_performance_bev)))\n",
    "y = c_un_performance_bev\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "    \n",
    "\n",
    "# weakly supervised\n",
    "x = list(range(len(c_un_performance), len(names) -1))\n",
    "y = c_we_performance\n",
    "\n",
    "plt.plot(x, c_we_performance, 'b^-', linewidth=3, markersize=8)\n",
    "x = list(range(len(c_un_performance), len(names) -1))\n",
    "y = c_we_performance\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "    \n",
    "    \n",
    "plt.plot(x, c_we_performance_bev, 'go-', linewidth=3, markersize=8)\n",
    "x = list(range(len(c_un_performance), len(names) -1))\n",
    "y = c_we_performance_bev\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "total_x = list(range(len(names)))\n",
    "\n",
    "for i in range(len(total_x)):\n",
    "    total_x[i] = total_x[i] + width+0.03\n",
    "\n",
    "label_x = [i - 0.23 for i in total_x]\n",
    "plt.xticks(label_x, names, rotation=0)\n",
    "\n",
    "\n",
    "plt.xlim(-.5, 7)\n",
    "plt.ylim(20, 100)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "plt.ylabel('Car AP', font2)\n",
    "plt.legend(loc=2,fontsize=7)\n",
    "plt.savefig('performance_comparison_car_line_st3d++_v2.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZ0AAAEGCAYAAAC+fkgiAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f93f0782f28>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "names = ['Source \\nOnly', 'Naive ST', 'ST3D', 'ST3D++', 'ST3D++ \\n(w/SN)']\n",
    "\n",
    "# car\n",
    "c_performance = [27.48, 30.56, 61.83, 65.64, 74.61]\n",
    "c_performance_bev = [67.64, 72.91, 82.19, 80.78, 86.47]\n",
    "c_p_oracle = 73.45\n",
    "c_p_bev_oracle = 83.29\n",
    "\n",
    "c_sn = 59.20\n",
    "c_sn_bev = 78.96\n",
    "\n",
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=11)\n",
    "ax.tick_params(axis='y', labelsize=13)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 13,\n",
    "}\n",
    "\n",
    "\n",
    "x = list(range(len(c_performance)))\n",
    "y = c_performance\n",
    "total_width, n = 0.8, 2\n",
    "width = total_width / n\n",
    "\n",
    "# === car\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,5.5],[c_p_oracle, c_p_oracle], color='royalblue', linestyle=\"--\", linewidth=1.5, label='Oracle (3D)')\n",
    "# plt.text(5.3, c_p_oracle - 1.5, 'Oracle: %.2f' % c_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot([-0.5,5.5],[c_p_bev_oracle, c_p_bev_oracle], color='forestgreen', linestyle=\"--\", linewidth=1.5, label='Oracle (BEV)')\n",
    "# plt.text(5.3, c_p_bev_oracle - 1.5, 'Oracle: %.2f' % c_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(x, c_performance, 'b^-', linewidth=2, markersize=8, label='$AP_{3D}$')\n",
    "x = list(range(len(c_performance)))\n",
    "y = c_performance\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b-6, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "\n",
    "plt.plot(x, c_performance_bev, 'go-', linewidth=2, markersize=8, label='$AP_{BEV}$')\n",
    "x = list(range(len(c_performance_bev)))\n",
    "y = c_performance_bev\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width + 0.03\n",
    "\n",
    "label_x = [i - 0.43 for i in x]\n",
    "plt.xticks(label_x, names, rotation=0)\n",
    "\n",
    "# SN reuslts\n",
    "plt.plot(label_x[-1], c_sn, 'b^')\n",
    "plt.text(4.5, c_sn - 2.0, 'SN: %.2f' % 59.20, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(label_x[-1], c_sn_bev, 'go')\n",
    "plt.text(4.5, c_sn_bev - 2.0, 'SN: %.2f' % c_sn_bev, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot([label_x[-1],label_x[-1]],[20, 90], color='gray', linestyle='dotted', linewidth=1.5)\n",
    "\n",
    "plt.xlim(-.5, 4.5)\n",
    "plt.ylim(20, 100)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "plt.ylabel('Car AP', font2)\n",
    "plt.legend(loc=4,fontsize=10)\n",
    "plt.savefig('performance_comparison_car_line_st3d++_v3.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Ped"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "names = ['Source \\nOnly', 'Naive ST', 'SN', 'ST3D', 'ST3D++', 'ST3D \\n(w/SN)', 'ST3D++ \\n(w/SN)', 'Oracle']\n",
    "performance = [43.13, 41.62, 50.44, 48.33, 53.30 , 51.92,  59.21, 41.33]\n",
    "performance_bev = [46.29, 44.70, 53.72, 52.92, 55.98, 54.74, 62.10, 46.64]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "names = ['Source \\nOnly', 'Naive ST', 'SN', 'ST3D', 'ST3D++', 'ST3D \\n(w/SN)', 'ST3D++ \\n(w/SN)', 'Oracle']\n",
    "\n",
    "# car\n",
    "c_performance = [27.48, 30.56, 59.2, 61.83, 65.64 , 73.37, 74.61] # , 73.45]\n",
    "c_performance_bev = [67.64, 72.91, 78.96, 82.19, 80.78, 85.83, 86.47] # , 83.29]\n",
    "c_p_oracle = 73.45\n",
    "c_p_bev_oracle = 83.29\n",
    "names = ['Source \\nOnly', 'Naive ST', 'SN', 'ST3D', 'ST3D++', 'ST3D \\n(w/SN)', 'ST3D++ \\n(w/SN)', 'Oracle']\n",
    "\n",
    "# car\n",
    "c_performance = [27.48, 30.56, 59.2, 61.83, 65.64 , 73.37, 74.61] # , 73.45]\n",
    "c_performance_bev = [67.64, 72.91, 78.96, 82.19, 80.78, 85.83, 86.47] # , 83.29]\n",
    "c_p_oracle = 73.45\n",
    "c_p_bev_oracle = 83.29\n",
    "\n",
    "# ped\n",
    "p_performance = [43.13, 41.62, 50.44, 48.33, 53.30 , 51.92,  59.21] # , 41.33]\n",
    "p_performance_bev = [46.29, 44.70, 53.72, 52.92, 55.98, 54.74, 62.10] # , 46.64]\n",
    "p_p_oracle = 41.33\n",
    "p_p_bev_oracle = 46.64\n",
    "\n",
    "# cyclist\n",
    "cy_performance = [43.84, 43.91, 41.43, 46.30, 52.46, 53.00 , 55.36] # , 60.32]\n",
    "cy_performance_bev = [48.61, 48.84, 53.72, 53.74, 55.72, 56.19, 58.43] # , 62.92]\n",
    "cy_p_oracle = 60.32\n",
    "cy_p_bev_oracle = 62.92\n",
    "\n",
    "\n",
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=11)\n",
    "ax.tick_params(axis='y', labelsize=13)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 13,\n",
    "}\n",
    "\n",
    "# x_labels = ax.get_xticklabels()\n",
    "# x_labels[4].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "# x_labels[6].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "\n",
    "x = list(range(len(c_performance)))\n",
    "y = c_performance\n",
    "total_width, n = 0.8, 2\n",
    "width = total_width / n\n",
    "\n",
    "# === car\n",
    "\n",
    "# oracle\n",
    "# plt.plot([-0.5,6.5],[c_p_oracle, c_p_oracle], color='lightblue', linestyle=\"--\", linewidth=1.5)\n",
    "# plt.text(7, c_p_oracle - 1.5, '%.2f' % c_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# plt.plot(x, c_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "# x = list(range(len(c_performance)))\n",
    "# y = c_performance\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "# # === ped\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,6.5],[p_p_oracle, p_p_oracle], color='lightblue', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, p_p_oracle - 1.5, '%.2f' % p_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot(x, p_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "x = list(range(len(p_performance)))\n",
    "y = p_performance\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b-4, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "# # === cyclist\n",
    "# plt.plot(x, cy_performance, 'b^-', linewidth=3, markersize=8, label='Cyclist')\n",
    "# x = list(range(len(cy_performance)))\n",
    "# y = cy_performance\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b-5, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "\n",
    "# === car\n",
    "\n",
    "# # oracle\n",
    "# plt.plot([-0.5,6.5],[c_p_bev_oracle, c_p_bev_oracle], color='lawngreen', linestyle=\"--\", linewidth=1.5)\n",
    "# plt.text(7, c_p_bev_oracle - 1.5, '%.2f' % c_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "# plt.plot(x, c_performance_bev, 'go-', linewidth=3, markersize=8, label='$AP_{BEV}$')\n",
    "# x = list(range(len(c_performance_bev)))\n",
    "# y = c_performance_bev\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# # === ped\n",
    "plt.plot([-0.5,6.5],[p_p_bev_oracle, p_p_bev_oracle], color='lawngreen', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, p_p_bev_oracle - 1.5, '%.2f' % p_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(x, p_performance_bev, 'go-', linewidth=3, markersize=8, label='$AP_{BEV}$')\n",
    "x = list(range(len(p_performance_bev)))\n",
    "y = p_performance_bev\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# # === cyclist\n",
    "# plt.plot(x, cy_performance_bev, 'b^-', linewidth=3, markersize=8, label='Cyclist')\n",
    "# x = list(range(len(cy_performance_bev)))\n",
    "# y = cy_performance_bev\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b-5, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width+0.03\n",
    "\n",
    "label_x = [i - 0.23 for i in x]\n",
    "plt.xticks(label_x, names, rotation=0)\n",
    "\n",
    "\n",
    "plt.xlim(-.5, 7)\n",
    "plt.ylim(35, 70)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "plt.ylabel('Ped AP', font2)\n",
    "plt.legend(loc=2,fontsize=7)\n",
    "plt.savefig('performance_comparison_ped_line_st3d++.pdf')\n",
    "plt.show()\n",
    "# ped\n",
    "p_performance = [43.13, 41.62, 50.44, 48.33, 53.30 , 51.92,  59.21] # , 41.33]\n",
    "p_performance_bev = [46.29, 44.70, 53.72, 52.92, 55.98, 54.74, 62.10] # , 46.64]\n",
    "p_p_oracle = 41.33\n",
    "p_p_bev_oracle = 46.64\n",
    "\n",
    "# cyclist\n",
    "cy_performance = [43.84, 43.91, 41.43, 46.30, 52.46, 53.00 , 55.36] # , 60.32]\n",
    "cy_performance_bev = [48.61, 48.84, 53.72, 53.74, 55.72, 56.19, 58.43] # , 62.92]\n",
    "cy_p_oracle = 60.32\n",
    "cy_p_bev_oracle = 62.92\n",
    "\n",
    "\n",
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=11)\n",
    "ax.tick_params(axis='y', labelsize=13)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 13,\n",
    "}\n",
    "\n",
    "# x_labels = ax.get_xticklabels()\n",
    "# x_labels[4].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "# x_labels[6].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "\n",
    "x = list(range(len(c_performance)))\n",
    "y = c_performance\n",
    "total_width, n = 0.8, 2\n",
    "width = total_width / n\n",
    "\n",
    "# === car\n",
    "\n",
    "# oracle\n",
    "# plt.plot([-0.5,6.5],[c_p_oracle, c_p_oracle], color='lightblue', linestyle=\"--\", linewidth=1.5)\n",
    "# plt.text(7, c_p_oracle - 1.5, '%.2f' % c_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# plt.plot(x, c_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "# x = list(range(len(c_performance)))\n",
    "# y = c_performance\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "# # === ped\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,6.5],[p_p_oracle, p_p_oracle], color='lightblue', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, p_p_oracle - 1.5, '%.2f' % p_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot(x, p_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "x = list(range(len(p_performance)))\n",
    "y = p_performance\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b-4, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "# # === cyclist\n",
    "# plt.plot(x, cy_performance, 'b^-', linewidth=3, markersize=8, label='Cyclist')\n",
    "# x = list(range(len(cy_performance)))\n",
    "# y = cy_performance\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b-5, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "\n",
    "# === car\n",
    "\n",
    "# # oracle\n",
    "# plt.plot([-0.5,6.5],[c_p_bev_oracle, c_p_bev_oracle], color='lawngreen', linestyle=\"--\", linewidth=1.5)\n",
    "# plt.text(7, c_p_bev_oracle - 1.5, '%.2f' % c_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "# plt.plot(x, c_performance_bev, 'go-', linewidth=3, markersize=8, label='$AP_{BEV}$')\n",
    "# x = list(range(len(c_performance_bev)))\n",
    "# y = c_performance_bev\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# # === ped\n",
    "plt.plot([-0.5,6.5],[p_p_bev_oracle, p_p_bev_oracle], color='lawngreen', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, p_p_bev_oracle - 1.5, '%.2f' % p_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(x, p_performance_bev, 'go-', linewidth=3, markersize=8, label='$AP_{BEV}$')\n",
    "x = list(range(len(p_performance_bev)))\n",
    "y = p_performance_bev\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# # === cyclist\n",
    "# plt.plot(x, cy_performance_bev, 'b^-', linewidth=3, markersize=8, label='Cyclist')\n",
    "# x = list(range(len(cy_performance_bev)))\n",
    "# y = cy_performance_bev\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b-5, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width+0.03\n",
    "\n",
    "label_x = [i - 0.23 for i in x]\n",
    "plt.xticks(label_x, names, rotation=0)\n",
    "\n",
    "\n",
    "plt.xlim(-.5, 7)\n",
    "plt.ylim(35, 70)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "plt.ylabel('Ped AP', font2)\n",
    "plt.legend(loc=2,fontsize=7)\n",
    "plt.savefig('performance_comparison_ped_line_st3d++.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZYAAAEGCAYAAABGnrPVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f93c1e2c470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "names = ['Source \\nOnly', 'Naive ST', 'ST3D', 'ST3D++', 'ST3D++ \\n(w/SN)']\n",
    "\n",
    "\n",
    "# ped\n",
    "p_performance = [43.13, 41.62 , 48.33, 53.87 , 59.21] \n",
    "p_performance_bev = [46.29, 44.70, 52.92, 57.31, 62.10] \n",
    "p_p_oracle = 41.33\n",
    "p_p_bev_oracle = 46.64\n",
    "\n",
    "p_sn = 50.44\n",
    "p_sn_bev = 53.72\n",
    "\n",
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=11)\n",
    "ax.tick_params(axis='y', labelsize=13)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 13,\n",
    "}\n",
    "\n",
    "# x_labels = ax.get_xticklabels()\n",
    "# x_labels[4].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "# x_labels[6].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "\n",
    "x = list(range(len(c_performance)))\n",
    "y = c_performance\n",
    "total_width, n = 0.8, 2\n",
    "width = total_width / n\n",
    "\n",
    "# === car\n",
    "\n",
    "# oracle\n",
    "# plt.plot([-0.5,6.5],[c_p_oracle, c_p_oracle], color='lightblue', linestyle=\"--\", linewidth=1.5)\n",
    "# plt.text(7, c_p_oracle - 1.5, '%.2f' % c_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# plt.plot(x, c_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "# x = list(range(len(c_performance)))\n",
    "# y = c_performance\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "# # === ped\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,4.3],[p_p_oracle, p_p_oracle], color='royalblue', linestyle=\"--\", linewidth=1.5, label='Oracle (3D)')\n",
    "# plt.text(5, p_p_oracle - 0.5, 'Oracle: %.2f' % p_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot([-0.5,4.3],[p_p_bev_oracle, p_p_bev_oracle], color='forestgreen', linestyle=\"--\", linewidth=1.5, label='Oracle (BEV)')\n",
    "# plt.text(5, p_p_bev_oracle -0.5, 'Oracle: %.2f' % p_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(x, p_performance, 'b^-', linewidth=2, markersize=8, label='$AP_{3D}$')\n",
    "x = list(range(len(p_performance)))\n",
    "y = p_performance\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b-3, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot(x, p_performance_bev, 'go-', linewidth=2, markersize=8, label='$AP_{BEV}$')\n",
    "x = list(range(len(p_performance_bev)))\n",
    "y = p_performance_bev\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b+1, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width+0.03\n",
    "\n",
    "label_x = [i - 0.43 for i in x]\n",
    "plt.xticks(label_x, names, rotation=0)\n",
    "\n",
    "# SN reuslts\n",
    "plt.plot(label_x[-1], p_sn, 'b^')\n",
    "plt.text(4.5, p_sn - 1.0, 'SN: %.2f' % p_sn, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(label_x[-1], p_sn_bev, 'go')\n",
    "plt.text(4.5, p_sn_bev - 1.0, 'SN: %.2f' % p_sn_bev, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot([label_x[-1],label_x[-1]],[20, 63], color='gray', linestyle='dotted', linewidth=1.5)\n",
    "\n",
    "\n",
    "plt.xlim(-.5, 4.5)\n",
    "plt.ylim(35, 65)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "plt.ylabel('Pedestrian AP', font2)\n",
    "plt.legend(loc=2,fontsize=10)\n",
    "plt.savefig('performance_comparison_ped_line_st3d++_v3.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Cyclist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "names = ['Source \\nOnly', 'Naive ST', 'SN', 'ST3D', 'ST3D++', 'ST3D \\n(w/SN)', 'ST3D++ \\n(w/SN)', 'Oracle']\n",
    "\n",
    "# car\n",
    "c_performance = [27.48, 30.56, 59.2, 61.83, 65.64 , 73.37, 74.61] # , 73.45]\n",
    "c_performance_bev = [67.64, 72.91, 78.96, 82.19, 80.78, 85.83, 86.47] # , 83.29]\n",
    "c_p_oracle = 73.45\n",
    "c_p_bev_oracle = 83.29\n",
    "\n",
    "# ped\n",
    "p_performance = [43.13, 41.62, 50.44, 48.33, 53.30 , 51.92,  59.21] # , 41.33]\n",
    "p_performance_bev = [46.29, 44.70, 53.72, 52.92, 55.98, 54.74, 62.10] # , 46.64]\n",
    "p_p_oracle = 41.33\n",
    "p_p_bev_oracle = 46.64\n",
    "\n",
    "# cyclist\n",
    "cy_performance = [43.84, 43.91, 41.43, 46.30, 52.46, 53.00 , 55.36] # , 60.32]\n",
    "cy_performance_bev = [48.61, 48.84, 53.72, 53.74, 55.72, 56.19, 58.43] # , 62.92]\n",
    "cy_p_oracle = 60.32\n",
    "cy_p_bev_oracle = 62.92\n",
    "\n",
    "\n",
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=11)\n",
    "ax.tick_params(axis='y', labelsize=13)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 13,\n",
    "}\n",
    "\n",
    "# x_labels = ax.get_xticklabels()\n",
    "# x_labels[4].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "# x_labels[6].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "\n",
    "x = list(range(len(c_performance)))\n",
    "y = c_performance\n",
    "total_width, n = 0.8, 2\n",
    "width = total_width / n\n",
    "\n",
    "# === car\n",
    "\n",
    "# oracle\n",
    "# plt.plot([-0.5,6.5],[c_p_oracle, c_p_oracle], color='lightblue', linestyle=\"--\", linewidth=1.5)\n",
    "# plt.text(7, c_p_oracle - 1.5, '%.2f' % c_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# plt.plot(x, c_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "# x = list(range(len(c_performance)))\n",
    "# y = c_performance\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "# # === ped\n",
    "# plt.plot(x, p_performance, 'g^-', linewidth=3, markersize=8, label='Pedestrain')\n",
    "# x = list(range(len(p_performance)))\n",
    "# y = p_performance\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "# # === cyclist\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,6.5],[cy_p_oracle, cy_p_oracle], color='lightblue', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, cy_p_oracle - 1.5, '%.2f' % cy_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(x, cy_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "x = list(range(len(cy_performance)))\n",
    "y = cy_performance\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b -4, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "# === car\n",
    "\n",
    "# # oracle\n",
    "# plt.plot([-0.5,6.5],[c_p_bev_oracle, c_p_bev_oracle], color='lawngreen', linestyle=\"--\", linewidth=1.5)\n",
    "# plt.text(7, c_p_bev_oracle - 1.5, '%.2f' % c_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "# plt.plot(x, c_performance_bev, 'go-', linewidth=3, markersize=8, label='$AP_{BEV}$')\n",
    "# x = list(range(len(c_performance_bev)))\n",
    "# y = c_performance_bev\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "# # === ped\n",
    "# plt.plot(x, p_performance_bev, 'g^-', linewidth=3, markersize=8, label='Pedestrain')\n",
    "# x = list(range(len(p_performance_bev)))\n",
    "# y = p_performance_bev\n",
    "# for a,b in zip(x,y):\n",
    "#     plt.text(a-0.04, b+1, '%.2f' % b, ha='center', va= 'bottom', fontsize=10, family='Times New Roman')\n",
    "\n",
    "# # === cyclist\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,6.5],[cy_p_bev_oracle, cy_p_bev_oracle], color='lawngreen', linestyle=\"--\", linewidth=1.5)\n",
    "plt.text(7, cy_p_bev_oracle - 1.5, '%.2f' % cy_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(x, cy_performance_bev, 'go-', linewidth=3, markersize=8, label='$AP_{BEV}$')\n",
    "x = list(range(len(cy_performance_bev)))\n",
    "y = cy_performance_bev\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b + 1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width+0.03\n",
    "\n",
    "label_x = [i - 0.23 for i in x]\n",
    "plt.xticks(label_x, names, rotation=0)\n",
    "\n",
    "\n",
    "plt.xlim(-.5, 7)\n",
    "plt.ylim(30, 70)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "plt.ylabel('Cyclist AP', font2)\n",
    "plt.legend(loc=2,fontsize=7)\n",
    "plt.savefig('performance_comparison_cyclist_line_st3d++.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaQAAAEGCAYAAAAqmOHQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nc865lOANknPOuZTw/4CMLB8IR/I/AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f93f07a6f98>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "names = ['Source \\nOnly', 'Naive ST', 'ST3D', 'ST3D++', 'ST3D++ \\n(w/SN)']\n",
    "\n",
    "# cyclist\n",
    "cy_performance = [43.84, 43.91, 46.30, 53.43, 60.76] # , 60.32]\n",
    "cy_performance_bev = [48.61, 48.84, 53.74, 57.23, 65.07] # , 62.92]\n",
    "cy_p_oracle = 60.32\n",
    "cy_p_bev_oracle = 62.92\n",
    "\n",
    "cy_sn = 41.43\n",
    "cy_sn_bev = 53.72\n",
    "\n",
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=11)\n",
    "ax.tick_params(axis='y', labelsize=13)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 13,\n",
    "}\n",
    "\n",
    "# x_labels = ax.get_xticklabels()\n",
    "# x_labels[4].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "# x_labels[6].set_font({'weight' : 'bold', family: 'Times New Roman'})\n",
    "\n",
    "x = list(range(len(c_performance)))\n",
    "y = c_performance\n",
    "total_width, n = 0.8, 2\n",
    "width = total_width / n\n",
    "\n",
    "# oracle\n",
    "plt.plot([-0.5,4.3],[cy_p_oracle, cy_p_oracle], color='royalblue', linestyle=\"--\", linewidth=1.5, label='Oracle (3D)')\n",
    "# plt.text(5, cy_p_oracle - 1.1, 'Oracle: %.2f' % cy_p_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot([-0.5,4.3],[cy_p_bev_oracle, cy_p_bev_oracle], color='forestgreen', linestyle=\"--\", linewidth=1.5, label='Oracle (BEV)')\n",
    "# plt.text(5, cy_p_bev_oracle - 1.1, 'Oralce: %.2f' % cy_p_bev_oracle, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot(x, cy_performance, 'b^-', linewidth=3, markersize=8, label='$AP_{3D}$')\n",
    "x = list(range(len(cy_performance)))\n",
    "y = cy_performance\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b -4, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot(x, cy_performance_bev, 'go-', linewidth=3, markersize=8, label='$AP_{BEV}$')\n",
    "x = list(range(len(cy_performance_bev)))\n",
    "y = cy_performance_bev\n",
    "for a,b in zip(x,y):\n",
    "    plt.text(a-0.04, b + 1, '%.2f' % b, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width+0.03\n",
    "\n",
    "label_x = [i - 0.43 for i in x]\n",
    "plt.xticks(label_x, names, rotation=0)\n",
    "\n",
    "# SN reuslts\n",
    "plt.plot(label_x[-1], cy_sn, 'b^')\n",
    "plt.text(4.7, cy_sn - 1.0, 'SN: %.2f' % cy_sn, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "plt.plot(label_x[-1], cy_sn_bev, 'go')\n",
    "plt.text(4.7, cy_sn_bev - 1.0, 'SN: %.2f' % cy_sn_bev, ha='center', va= 'bottom', fontsize=11, family='Times New Roman')\n",
    "\n",
    "\n",
    "plt.plot([label_x[-1],label_x[-1]],[20, 60], color='gray', linestyle='dotted', linewidth=1.5)\n",
    "\n",
    "\n",
    "plt.xlim(-.5, 4.5)\n",
    "plt.ylim(30, 70)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "plt.ylabel('Cyclist AP', font2)\n",
    "plt.legend(loc=2,fontsize=10)\n",
    "plt.savefig('performance_comparison_cyclist_line_st3d++_v3.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Memory Updating"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "n_ign = np.array([8.523, 2.288, 1.8, 1.878, 1.839, 1.581, 2.518, 2.629, 2.529, 3.323, 2.966, 4.273, 3.417, 3.774, 4.181])\n",
    "n_pos = np.array([8.519, 8.509, 8.759, 9.574, 9.889, 9.795, 10.145, 10.219, 10.452, 10.679, 11.108, 11.508, 11.471, 12.121, 11.81])\n",
    "\n",
    "st3d_n_ign = np.array([8.523, 7.891, 7.845, 7.688, 7.363, 7.585, 7.828, 7.850])\n",
    "st3d_n_pos = np.array([8.519, 8.696, 9.788, 10.056, 10.566, 11.239, 11.756, 12.080])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "n_box = n_ign + n_pos\n",
    "st3d_n_box = st3d_n_ign + st3d_n_pos"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAESCAYAAADnvkIDAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11bea3278>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=14)\n",
    "ax.tick_params(axis='y', labelsize=13)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 16,\n",
    "}\n",
    "\n",
    "\n",
    "x = np.arange(0,len(n_ign)*2,2)\n",
    "y = n_ign\n",
    "\n",
    "# plt.plot(x, y, color='#FFA640')\n",
    "plt.plot(x, n_box, marker='o', color='slateblue')\n",
    "# plt.plot(np.arange(0,len(st3d_n_box)*4,4), st3d_n_box, color='green')\n",
    "\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "plt.xlabel('Epochs', font2)\n",
    "plt.ylabel('# Avg Pseudo Boxes', font2)\n",
    "plt.savefig('memory_ensemble_epoch.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Quality of pseudo labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "names = ['A', 'B', 'C', 'D', 'E', 'F', 'G']\n",
    "n_tp = [4797, 6869, 7152, 7341, 8043, 8305, 8450]\n",
    "performance_3d = [25.69, 46.84, 54.65, 59.72, 64.42, 66.34, 66.68]\n",
    "ATE = [0.113, 0.115, 0.124, 0.110, 0.111, 0.110, 0.114]\n",
    "ASE = [0.229, 0.192, 0.148, 0.134, 0.135, 0.128, 0.127]\n",
    "AOE = [0.034, 0.030, 0.057, 0.032, 0.031, 0.031, 0.027]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAc4AAAEDCAYAAAC8kOTaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113702320>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.tight_layout()\n",
    "figure, ax = plt.subplots(figsize=(6, 4))\n",
    "ax2 = ax.twinx()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels() + ax2.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=18)\n",
    "ax.tick_params(axis='y', labelsize=18)\n",
    "ax2.tick_params(axis='y', labelsize=18)\n",
    "\n",
    "# ax.yaxis.get_major_formatter().set_powerlimits((5,4))\n",
    "# ax.ticklabel_format(axis='y', style='sci', scilimits=(4,3))\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 18,\n",
    "}\n",
    "\n",
    "\n",
    "\n",
    "x = np.array(list(range(len(n_tp))))\n",
    "y = n_tp\n",
    "l1, = ax.plot(x, n_tp, 'ro-',linewidth=3,markersize=8, label='#TPs')\n",
    "\n",
    "for a,b in zip(x,y):\n",
    "    ax.text(a, b+200, '%d' % b, ha='center', va= 'bottom', fontsize=15, family='Times New Roman')\n",
    "\n",
    "\n",
    "# for i in range(len(x)):\n",
    "#     x[i] = x[i] + width+0.04\n",
    "\n",
    "    \n",
    "l2, = ax2.plot(x, performance_3d, 'b^-', linewidth=3,markersize=8, label='$AP_{3D}$')\n",
    "\n",
    "for a,b in zip(x,performance_3d):\n",
    "    ax2.text(a, b+1.5, '%.2f' % b, ha='center', va= 'bottom', fontsize=15, family='Times New Roman')\n",
    "\n",
    "\n",
    "# label_x = [i - 0.23 for i in x]\n",
    "plt.xticks(x, names)\n",
    "    \n",
    "# plt.xlim(-.5, 5.8)\n",
    "ax.set_ylim(0, 9300)\n",
    "ax2.set_ylim(20, 90)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "ax.set_ylabel('#TPs', font2)\n",
    "ax2.set_ylabel('$AP_{3D}$', font2)\n",
    "plt.legend(handles=[l1, l2], fontsize=13, loc=4)\n",
    "\n",
    "plt.savefig('table1.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZwAAAEGCAYAAABRvCMcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nxnjCEo4xxhhPWMIxxhjjif8Hk/Xmn+IJnpwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11339e6d8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure, ax = plt.subplots()\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "ax.tick_params(axis='x', labelsize=18)\n",
    "ax.tick_params(axis='y', labelsize=18)\n",
    "\n",
    "font2 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 18,\n",
    "}\n",
    "\n",
    "x = list(range(len(n_tp)))\n",
    "y = ATE\n",
    "total_width, n = 0.8, 2\n",
    "width = total_width / n\n",
    "\n",
    "l1, = ax.plot(x, ATE, 'ro-', linewidth=3, markersize=8, label='ATE')\n",
    "\n",
    "for a,b in zip(x,y):\n",
    "    ax.text(a, b-0.025, '%.3f' % b, ha='center', va= 'bottom', fontsize=14, family='Times New Roman')\n",
    "\n",
    "\n",
    "# for i in range(len(x)):\n",
    "#     x[i] = x[i] + width+0.04\n",
    "    \n",
    "l2, = ax.plot(x, ASE, 'b^-', linewidth=3,markersize=8, label='ASE')\n",
    "\n",
    "for a,b in zip(x,ASE):\n",
    "    ax.text(a, b+0.005, '%.3f' % b, ha='center', va= 'bottom', fontsize=14, family='Times New Roman')\n",
    "\n",
    "l3, = ax.plot(x, AOE, 'gs-', linewidth=3,markersize=8, label='AOE')\n",
    "\n",
    "for a,b in zip(x,AOE):\n",
    "    ax.text(a, b+0.005, '%.3f' % b, ha='center', va= 'bottom', fontsize=14, family='Times New Roman')\n",
    "    \n",
    "\n",
    "# label_x = [i - 0.23 for i in x]\n",
    "plt.xticks(x, names)\n",
    "    \n",
    "# plt.xlim(-.5, 5.8)\n",
    "ax.set_ylim(0.01, 0.25)\n",
    "# ax2.set_ylim(20, 90)\n",
    "# ax.spines['top'].set_visible(False)\n",
    "# ax.spines['right'].set_visible(False)\n",
    "# plt.xlabel('Method', font2)\n",
    "ax.set_ylabel('Error', font2)\n",
    "# ax2.set_ylabel('$AP_{3D}$', font2)\n",
    "plt.legend(handles=[l1, l2, l3], fontsize=13, loc=1)\n",
    "\n",
    "plt.savefig('table2.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

